Intrinsic Gaussian Process Regression Modeling for Manifold-valued Response Variable

Extrinsic Gaussian process regression methods, such as wrapped Gaussian process, have been developed to analyze manifold data. However, there is a lack of intrinsic Gaussian process methods for studying complex data with manifold-valued response variables. In this paper, we first apply the parallel transport operator on Riemannian manifold to propose an intrinsic covariance structure that addresses a critical aspect of constructing a well-defined Gaussian process regression model. We then propose a novel intrinsic Gaussian process regression model for manifold-valued data, which can be applied to data situated not only on Euclidean submanifolds but also on manifolds without a natural ambient space. We establish the asymptotic properties of the proposed models, including information consistency and posterior consistency, and we also show that the posterior distribution of the regression function is invariant to the choice of orthonormal frames for the coordinate representations of the covariance function. Numerical studies, including simulation and real examples, indicate that the proposed methods work well.

==> ThreeTimeSplineDoc.cpp <==
// ThreeTimeSplineDoc.cpp : implementation of the CThreeTimeSplineDoc class
//

#include "stdafx.h"
#include "ThreeTimeSpline.h"

#include "ThreeTimeSplineDoc.h"

#ifdef _DEBUG
#define new DEBUG_NEW
#undef THIS_FILE
static char THIS_FILE[] = __FILE__;
#endif

/////////////////////////////////////////////////////////////////////////////
// CThreeTimeSplineDoc

IMPLEMENT_DYNCREATE(CThreeTimeSplineDoc, CDocument)

BEGIN_MESSAGE_MAP(CThreeTimeSplineDoc, CDocument)
	//{{AFX_MSG_MAP(CThreeTimeSplineDoc)
	ON_COMMAND(ID_FILE_OPEN, OnFileOpen)
	//}}AFX_MSG_MAP
END_MESSAGE_MAP()

/////////////////////////////////////////////////////////////////////////////
// CThreeTimeSplineDoc construction/destruction

CThreeTimeSplineDoc::CThreeTimeSplineDoc()
{
	// TODO: add one-time construction code here

}

CThreeTimeSplineDoc::~CThreeTimeSplineDoc()
{
}

BOOL CThreeTimeSplineDoc::OnNewDocument()
{
	if (!CDocument::OnNewDocument())
		return FALSE;

	// TODO: add reinitialization code here
	// (SDI documents will reuse this document)

	return TRUE;
}



/////////////////////////////////////////////////////////////////////////////
// CThreeTimeSplineDoc serialization

void CThreeTimeSplineDoc::Serialize(CArchive& ar)
{
	if (ar.IsStoring())
	{
		// TODO: add storing code here
	}
	else
	{
		// TODO: add loading code here
	}
}

/////////////////////////////////////////////////////////////////////////////
// CThreeTimeSplineDoc diagnostics

#ifdef _DEBUG
void CThreeTimeSplineDoc::AssertValid() const
{
	CDocument::AssertValid();
}

void CThreeTimeSplineDoc::Dump(CDumpContext& dc) const
{
	CDocument::Dump(dc);
}
#endif //_DEBUG

/////////////////////////////////////////////////////////////////////////////
// CThreeTimeSplineDoc commands

void CThreeTimeSplineDoc::OnFileOpen() 
{
	// TODO: Add your command handler code here
	CFileDialog OpenFile(TRUE,  "txt" , NULL, OFN_HIDEREADONLY | OFN_OVERWRITEPROMPT, "点云文件(*.txt)|*.txt");
	OpenFile.m_ofn.lpstrTitle ="打开二进制点云数据";
	
	if(OpenFile.DoModal() == IDCANCEL)
		return;
	FILE* fp;
	if((fp=fopen(OpenFile.GetFileName(),"rb"))==NULL)
	{
		AfxMessageBox("Open file error!");
		return;
	}

	ReadText(fp);


	
}

void CThreeTimeSplineDoc::ReadText(FILE *fp)
{
	CThreeBSpline Spline;
	CString LineBuf,Res;
	int num;
	while(!feof(fp))
	{
		fscanf(fp,"%s",LineBuf.GetBuffer(26));
		LineBuf.ReleaseBuffer();
		Res=LineBuf.SpanExcluding("01234567890.+-");//获取参数指定的字符串在当前字符里面第一次出现的位置,并返回,并返回第一次出现的位置之前的字符!,如果无法找到,返回当前字符

		if(Res.IsEmpty() && (!LineBuf.IsEmpty()) )
			Spline.m_Count++;
	}
	Spline.m_Count=Spline.m_Count/4;
	
	Spline.pPoint=new _point[Spline.m_Count];
    rewind(fp);  
	for (int i = 0;i < Spline.m_Count;i++)
	{
		fscanf(fp,"%d %lf %lf %lf\n",&num,&Spline.pPoint[i].x,&Spline.pPoint[i].y,&Spline.pPoint[i].z);
		
	}
	
	fclose(fp);
	//Spline.m=3;
	Spline.ResultCalcu(3,3);

}

